One-Shot Neural Cross-Lingual Transfer for Paradigm Completion

We present a novel cross-lingual transfer method for paradigm completion, the task of mapping a lemma to its inflected forms, using a neural encoder-decoder model, the state of the art for the monolingual task. We use labeled data from a high-resource language to increase performance on a low-resource language. In experiments on 21 language pairs from four different language families, we obtain up to 58% higher accuracy than without transfer and show that even zero-shot and one-shot learning are possible. We further find that the degree of language relatedness strongly influences the ability to transfer morphological knowledge.

==> plots/romance-learning-curve-final.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import seaborn as sns
import pandas
from pandas import DataFrame

sns.set_style("whitegrid")
#sns.set_palette("colorblind")
#sns.palplot(sns.color_palette("Paired"))
#sns.set_context("poster")
#sns.palplot(sns.color_palette("hls", 8))

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

df = pandas.read_csv("final_test_results", sep='\t')
df['size'] = df['size'].apply(lambda x: x/50.0)

plt = sns.tsplot(data=df, time="size", condition="lang", value="acc", unit="trial", marker='o', markersize=10.0, linewidth=5.0, alpha=.75)
plt.set_xscale("log", basex=2)
plt.set_xlabel("Number of Samples", fontsize=25)
plt.set_ylabel("Accuracy", fontsize=25)

#plt.set_xlim(-20000, 50*2**7)

plt.set_xticklabels(["$$50\!\cdot\!2^{"+str(x-1)+"}$$" for x in range(10)])
plt.tick_params(labelsize=25)

legend = plt.legend(loc="right", ncol=1, shadow=True, title="Languages", fancybox=True, fontsize='x-large', frameon=True)
legend.get_title().set_fontsize('xx-large')

fig =  plt.get_figure()
fig.tight_layout()
fig.savefig("romance-learning-curve-final.pdf")


==> plots/romance-learning-curve.py <==
import seaborn as sns
import pandas
from pandas import DataFrame
import matplotlib.pyplot as plt

sns.set_style("whitegrid")
#sns.set_palette("colorblind")
#sns.palplot(sns.color_palette("Paired"))
#sns.set_context("poster")
#sns.palplot(sns.color_palette("hls", 8))

plt.rc('text', usetex=True)
plt.rc('font', family='serif')

df = pandas.read_csv("dev_results", sep='\t')
df['size'] = df['size'].apply(lambda x: x/50.0)

plt = sns.tsplot(data=df, time="size", condition="lang", value="acc", unit="trial", marker='o', markersize=10.0, linewidth=5.0, alpha=.75)
plt.set_xscale("log", basex=2)
plt.set_xlabel("Number of Samples", fontsize=25)
plt.set_ylabel("Accuracy", fontsize=25)

#plt.set_xlim(-20000, 50*2**7)

plt.set_xticklabels(["$$50\!\cdot\!2^{"+str(x-1)+"}$$" for x in range(10)])
plt.tick_params(labelsize=25)

legend = plt.legend(loc="right", ncol=1, shadow=True, title="Languages", fancybox=True, fontsize='x-large', frameon=True)
legend.get_title().set_fontsize('xx-large')

fig =  plt.get_figure()
fig.tight_layout()
fig.savefig("romance-learning-curve.pdf")

